Quantifying the performance of approximate teleportation and quantum error correction via symmetric two-PPT-extendibility

The ideal realization of quantum teleportation relies on having access to a maximally entangled state; however, in practice, such an ideal state is typically not available and one can instead only realize an approximate teleportation. With this in mind, we present a method to quantify the performance of approximate teleportation when using an arbitrary resource state. More specifically, after framing the task of approximate teleportation as an optimization of a simulation error over one-way local operations and classical communication (LOCC) channels, we establish a semi-definite relaxation of this optimization task by instead optimizing over the larger set of two-PPT-extendible channels. The main analytical calculations in our paper consist of exploiting the unitary covariance symmetry of the identity channel to establish a significant reduction of the computational cost of this latter optimization. Next, by exploiting known connections between approximate teleportation and quantum error correction, we also apply these concepts to establish bounds on the performance of approximate quantum error correction over a given quantum channel. Finally, we evaluate our bounds for various examples of resource states and channels.

==> anc/QEC.py <==
######################################################################################
#   The program uses QuTIpy available at https://github.com/sumeetkhatri/QuTIpy      #
#   The optimization tasks are done using CVXPY, tested with MOSEK solver.           #
#   CVXPY source : https://www.cvxpy.org/                                            #
#   MOSEK source : https://www.mosek.com/                                            #
######################################################################################

import qutipy as qt
import numpy as np
import cvxpy as cp
import mosek


#------------------------------------------------------------------------------------------------------------------------------------------#
#This program calculates the lower bound on error in simulating identity channel using an arbitrary resource channel and LOCR superchannels by implementing 2-PPT-extendibility constraints given in Proposition 9

#Several matrix manipulation tasks are done on the numerical form of the matrices and then converted back to CVXPY variable form. The prefix 'n' on matrices represent they are the numerical form of a CVXPY variable.

#------------------------------------------------------------------------------------------------------------------------------------------#

# Input the Choi matrix of the resource channel, dimension of the input state to the channel and dimension of the identity channel that needs to simulated. Set LOCR to True for LOCR conditions and False for one-way LOCC conditions.

def Error_correction(resource, dim_resource, dim_simulated, LOCR):
    
    n = dim_resource
    
    d = dim_simulated
    
    resource_t = np.transpose(resource)  # Transpose of Choi matrix of the resource channel
    
    resource_t = qt.tensor(resource_t,qt.eye(n)) # Tenosring identity which is implicit in equation (187)
    
    # Defining variables over which optimization is done

    Mp = cp.Variable((n**3,n**3),complex=True)
    Mn = cp.Variable((n**3,n**3),complex=True)
    M0 = cp.Variable((n**3,n**3),complex=True)
    M1 = cp.Variable((n**3,n**3),complex=True)
    M2 = cp.Variable((n**3,n**3),complex=True)
    M3 = cp.Variable((n**3,n**3),complex=True)

    # Numerical form of Variables

    nMp = qt.cvxpy_to_numpy(Mp)
    nMn = qt.cvxpy_to_numpy(Mn)
    nM0 = qt.cvxpy_to_numpy(M0)
    nM1 = qt.cvxpy_to_numpy(M1)
    nM2 = qt.cvxpy_to_numpy(M2)
    nM3 = qt.cvxpy_to_numpy(M3)
    
#---Complete Positivity constraints--------------------------------------------------------------------------------------------------------#

    Ms = cp.bmat([[M0+M3, M1-1j*M2],[M1+1j*M2, M0-M3]])
    
    constraints = [Ms >> 0, Mp >> 0, Mn >> 0]
#------------------------------------------------------------------------------------------------------------------------------------------#
    
#---Trace Preserving constraints-----------------------------------------------------------------------------------------------------------#

    #Calculating partial trace of the matrices in numerical form
    
    n_Mp_tr_A = qt.partial_trace(nMp,[1],[n,n,n])

    n_Mn_tr_A = qt.partial_trace(nMn,[1],[n,n,n])

    n_M0_tr_A = qt.partial_trace(nM0,[1],[n,n,n])

    n_M1_tr_A = qt.partial_trace(nM1,[1],[n,n,n])

    n_M2_tr_A = qt.partial_trace(nM2,[1],[n,n,n])

    n_M3_tr_A = qt.partial_trace(nM3,[1],[n,n,n])
    
    #Converting the numerical form of matrices back to CVXPY variable form

    Mp_tr_A = qt.numpy_to_cvxpy(n_Mp_tr_A)

    Mn_tr_A = qt.numpy_to_cvxpy(n_Mn_tr_A)

    M0_tr_A = qt.numpy_to_cvxpy(n_M0_tr_A)

    M1_tr_A = qt.numpy_to_cvxpy(n_M1_tr_A)

    M2_tr_A = qt.numpy_to_cvxpy(n_M2_tr_A)

    M3_tr_A = qt.numpy_to_cvxpy(n_M3_tr_A)
    
    #Trace Perserving constraints

    constraints += [Mp_tr_A+Mn_tr_A+M0_tr_A == qt.eye(n**2)]
#------------------------------------------------------------------------------------------------------------------------------------------#
    
#----Permutation covariance----------------------------------------------------------------------------------------------------------------#
    
    #Swapping the second and third systems of the M variables to test permutation covariance.
    #The suffix perm denotes the permuted form of the variables.

    nMp_perm = qt.syspermute(nMp,[1,3,2],[n,n,n])

    nMn_perm = qt.syspermute(nMn,[1,3,2],[n,n,n])

    nM0_perm = qt.syspermute(nM0,[1,3,2],[n,n,n])

    nM1_perm = qt.syspermute(nM1,[1,3,2],[n,n,n])

    nM2_perm = qt.syspermute(nM2,[1,3,2],[n,n,n])

    nM3_perm = qt.syspermute(nM3,[1,3,2],[n,n,n])

    Mp_perm = qt.numpy_to_cvxpy(nMp_perm)

    Mn_perm = qt.numpy_to_cvxpy(nMn_perm)

    M0_perm = qt.numpy_to_cvxpy(nM0_perm)

    M1_perm = qt.numpy_to_cvxpy(nM1_perm)

    M2_perm = qt.numpy_to_cvxpy(nM2_perm)

    M3_perm = qt.numpy_to_cvxpy(nM3_perm)
    
    # Permutation covariance constraints 

    constraints += [Mp_perm == Mp]

    constraints += [Mn_perm == Mn]

    constraints += [M0_perm == M0]

    constraints += [M1_perm == M1]

    constraints += [M2_perm == -M2]

    constraints += [M3_perm == -M3]
    
#------------------------------------------------------------------------------------------------------------------------------------------#
    
#---Non-signaling constraints--------------------------------------------------------------------------------------------------------------#
    
    #Defining P and Q matrices
    
    P = (d*M0+M1+np.sqrt(d**2-1)*M2)/2.0/d

    Q = (2*d*(Mp+Mn) + d*M0 - M1- np.sqrt(d**2-1)*M2)/2.0
    
    # Defining numerical form of the matrices

    nQ = qt.cvxpy_to_numpy(Q)

    nP = qt.cvxpy_to_numpy(P)
    
    #Taking partial trace of the matrices with respect to the third system

    nP_tr = qt.partial_trace(nP,[3],[n,n,n])

    nQ_tr = qt.partial_trace(nQ,[3],[n,n,n])
    
    #Replacing the third system with maximally mixed state

    nP_rep = qt.tensor(nP_tr,qt.MaxMix_state(n))

    nQ_rep = qt.tensor(nQ_tr,qt.MaxMix_state(n))
    
    #CVXPY variable form of the matrices with third system replaced with maximally mixed state

    P_rep = qt.numpy_to_cvxpy(nP_rep)

    Q_rep = qt.numpy_to_cvxpy(nQ_rep)
    
    #Non-signaling constraints

    constraints += [P_rep == P, Q_rep == Q]
    
#------------------------------------------------------------------------------------------------------------------------------------------#
    
#---2-PPT-extendibility constraints--------------------------------------------------------------------------------------------------------#
    
    # Defining G -matrices from equations (199)-(202), Gp and Gn correspond to the constraints in equations (196)-(197)
    
    nGp = qt.partial_transpose(2*nMp/(d+2) + nM0 + nM1, [1], [n,n,n])
    nGn = qt.partial_transpose(2*nMn/(d-2) - nM0 + nM1, [1], [n,n,n])

    nG0 = qt.partial_transpose(nMp + nMn + (nM0-d*nM1)/2,[1],[n,n,n])
    nG1 = qt.partial_transpose(nMp - nMn + (nM1-d*nM0)/2,[1],[n,n,n])
    nG2 = np.sqrt(3*(d**2-1))/2*qt.partial_transpose(nM2,[1],[n,n,n])
    nG3 = np.sqrt(3*(d**2-1))/2*qt.partial_transpose(nM3,[1],[n,n,n])

    Gp = qt.numpy_to_cvxpy(nGp)
    Gn = qt.numpy_to_cvxpy(nGn)
    G0 = qt.numpy_to_cvxpy(nG0)
    G1 = qt.numpy_to_cvxpy(nG1)
    G2 = qt.numpy_to_cvxpy(nG2)
    G3 = qt.numpy_to_cvxpy(nG3)

    G_matrix = cp.bmat([[G0+G3, G1-1j*G2],[G1+1j*G2, G0-G3]])
    
    #constraints from equations (196)-(198)

    constraints += [Gp >> 0, G_matrix >> 0]
    
    if d > 2:
        
        constraints += [Gn >> 0] # See comment at the end of Proposition 9
    
    # Defining E matrices from equations (206)-(209). Ep and En correspond to the constraints in equations (203)-(204)
    
    nEp = qt.partial_transpose(d*nMp/(d+2) + nMn + (d*nM0 - nM1 - np.sqrt(d**2-1)*nM2)/2, [1,2], [n,n,n])
    nEn = qt.partial_transpose(nMp + d*nMn/(d-2) - (d*nM0 - nM1 - np.sqrt(d**2-1)*nM2)/2, [1,2], [n,n,n])

    L0 = (d**2-2)*nM0 + d*nM1 + d*np.sqrt(d**2-1)*nM2
    L1 = d*nM0 + (2*d**2-3)*nM1 - np.sqrt(d**2-1)*nM2
    L2 = nM1 - d*nM0 - np.sqrt(d**2-1)*nM2

    nE0 = (qt.partial_transpose(d*(nMp - nMn) + L0/2, [1,2], [n,n,n]))/(d**2-1)
    nE1 = (qt.partial_transpose(-nMp + nMn + L1/2, [1,2], [n,n,n]))/(d**2-1)
    nE2 = (qt.partial_transpose(nMp - nMn + L2/2, [1,2], [n,n,n]))/np.sqrt(d**2-1)
    nE3 = qt.partial_transpose(nM3,[1,2], [n,n,n])

    Ep = qt.numpy_to_cvxpy(nEp)
    En = qt.numpy_to_cvxpy(nEn)
    E0 = qt.numpy_to_cvxpy(nE0)
    E1 = qt.numpy_to_cvxpy(nE1)
    E2 = qt.numpy_to_cvxpy(nE2)
    E3 = qt.numpy_to_cvxpy(nE3)

    E_matrix = cp.bmat([[E0 + E3, E1 - 1j*E2],[E1 + 1j*E2, E0 - E3]])
    
    #constraints from equations (203)-(205)

    constraints += [Ep >> 0, E_matrix >> 0]
    
    if d > 2:
        
        constraints += [En >> 0] # See comment at the end of Proposition 9
    
#------------------------------------------------------------------------------------------------------------------------------------------#

#---LOCR constraints from equations (213)-(217)--------------------------------------------------------------------------------------------#

    if LOCR == True :
    
        constraints +=[2*Mp_tr_A/(d+2)/(d-1) == (2*Mp_tr_A+M0_tr_A+M1_tr_A)/d/(d+1)]
    
        if d > 2:
        
            constraints +=[2*Mn_tr_A/(d-2)/(d+1) == (2*Mn_tr_A+M0_tr_A-M1_tr_A)/d/(d-1)] # See comment at the end of Proposition 9
    
        constraints +=[M0_tr_A/2 == (d*qt.eye(n**2)+Mn_tr_A-Mp_tr_A-M1_tr_A)/d/(d**2-1)]
    
        constraints +=[M1_tr_A/2 == (-qt.eye(n**2)-d*Mn_tr_A+d*Mp_tr_A+d*M1_tr_A)/d/(d**2-1)]
    
        constraints +=[M2_tr_A == 0, M3_tr_A ==0]
#------------------------------------------------------------------------------------------------------------------------------------------#

    if d == 2:
        
        constraints += [Mn == 0] # See comment at the end of Proposition 9
        
#---Final evaluation of the SDP (optimization in equation (187))---------------------------------------------------------------------------#
    
    prob = cp.Problem(cp.Maximize(cp.real(cp.trace(resource_t@P))),constraints)

    prob.solve(solver = "MOSEK", verbose = False)
    
    sim_err = 1-prob.value/n
    
#------------------------------------------------------------------------------------------------------------------------------------------#
    
    return sim_err

    

==> anc/QEC_PPT.py <==
######################################################################################
#   The program uses QuTIpy available at https://github.com/sumeetkhatri/QuTIpy      #
#   The optimization tasks are done using CVXPY, tested with MOSEK solver.           #
#   CVXPY source : https://www.cvxpy.org/                                            #
#   MOSEK source : https://www.mosek.com/                                            #
######################################################################################

import qutipy as qt
import numpy as np
import cvxpy as cp
import mosek


#------------------------------------------------------------------------------------------------------------------------------------------#
#This program calculates the lower bound on error in simulating identity channel using an arbitrary resource channel and LOCR superchannels by implementing PPT constraints given in equation (223).

#Several matrix manipulation tasks are done on the numerical form of the matrices and then converted back to CVXPY variable form. The prefix 'n' on matrices represent they are the numerical form of a CVXPY variable.

#------------------------------------------------------------------------------------------------------------------------------------------#

# Input the Choi matrix of the resource channel, dimension of the input state to the channel and dimension of the identity channel that needs to simulated. Set LOCR to True for LOCR conditions and False for one-way LOCC conditions.

def Error_correction(resource, dim_resource, dim_simulated, LOCR):
    
    n = dim_resource
    
    d = dim_simulated
    
    # Defining variables
    
    K = cp.Variable((n**2,n**2),complex = True)
    
    sigma = cp.Variable((n,n), complex=True)
    
    # Defining numerical form of the variables
    
    nK = qt.cvxpy_to_numpy(K)
    
    nsigma = qt.cvxpy_to_numpy(sigma)
    
#---Preparing sigma tensored with identity-------------------------------------------------------------------------------------------------#
    
    nsigma_eye = qt.tensor(nsigma,qt.eye(n))
    
    sigma_eye = qt.numpy_to_cvxpy(nsigma_eye)
    
#------------------------------------------------------------------------------------------------------------------------------------------#
    
#---Partial transpose for PPT constraints--------------------------------------------------------------------------------------------------#    
    nK_pt = qt.partial_transpose(nK, [2], [n,n])
    
    K_pt = qt.numpy_to_cvxpy(nK_pt)
    
#------------------------------------------------------------------------------------------------------------------------------------------#
    
#---Partial trace for non-signaling constraints--------------------------------------------------------------------------------------------#    
    nK_ptr = qt.partial_trace(nK, [1], [n,n])
    
    K_ptr = qt.numpy_to_cvxpy(nK_ptr)
    
#------------------------------------------------------------------------------------------------------------------------------------------#
    
    constraints = [K >> 0, sigma >>0, cp.trace(sigma) == 1, K << sigma_eye, K_pt >> -sigma_eye/d, K_pt << sigma_eye/d]
    
    if LOCR == True:
    
        constraints += [K_ptr == qt.eye(n)/d**2]
    
    prob = cp.Problem(cp.Maximize(cp.real(cp.trace(K@resource))),constraints)

    prob.solve(solver = "MOSEK", verbose = False)
    
    sim_err = 1-prob.value
#------------------------------------------------------------------------------------------------------------------------------------------#
    
    return sim_err

==> anc/QEC_unsimp.py <==
######################################################################################
#   The program uses QuTIpy available at https://github.com/sumeetkhatri/QuTIpy      #
#   The optimization tasks are done using CVXPY, tested with MOSEK solver.           #
#   CVXPY source : https://www.cvxpy.org/                                            #
#   MOSEK source : https://www.mosek.com/                                            #
######################################################################################

import qutipy as qt
import numpy as np
import cvxpy as cp
import mosek

#------------------------------------------------------------------------------------------------------------------------------------------#
#This program calculates the lower bound on the error in unideal teleportation using an arbitrary resource state by imposing 2-PPT-extendiblity constraints. The SDP is given in Proposition 8.

#Several matrix manipulation tasks are done on the numerical form of the matrices and then converted back to CVXPY variable form. The prefix 'n' on matrices represent they are the numerical form of a CVXPY variable.

#------------------------------------------------------------------------------------------------------------------------------------------#


# Input resource state as a density matrix, dimension of the resource state and dimension of the state that is to be simulated. Set LOCR to True for LOCR conditions and False for one-way LOCC conditions.

def Error_correction(resource, dim_resource, dim_simulated, LOCR):
    
    n = dim_resource
    
    d = dim_simulated
    
    resource_t = np.transpose(resource)  # Transpose of resource state
    
    resource_t = qt.tensor(resource_t,qt.eye(d**2)) # Tenosring identity which is implicit in equation (177)
    
    resource_t = qt.syspermute(resource_t,[3,1,2,4],[n,n,d,d]) # Matching the order of systems with that of variable M
     
    # Defining variables over which optimization is done

    mu = cp.Variable()
    Z = cp.Variable((d**2,d**2),complex = True)
    M = cp.Variable((d**3*n**3,d**3*n**3),complex = True)
    
    # Numerical form of Variables

    nmu = qt.cvxpy_to_numpy(mu)
    nZ = qt.cvxpy_to_numpy(Z)
    nM = qt.cvxpy_to_numpy(M)
    
#---Complete Positivity constraints--------------------------------------------------------------------------------------------------------#
    
    constraints = [mu >= 0, Z >> 0, M >> 0]
#------------------------------------------------------------------------------------------------------------------------------------------#
    
    
#---Trace Preserving constraints-----------------------------------------------------------------------------------------------------------#

    nM_tr_AhatB1B2 = qt.partial_trace(nM,[2,4,6],[d,n,n,d,n,d])
    
    M_tr_AhatB1B2 = qt.numpy_to_cvxpy(nM_tr_AhatB1B2)

    constraints += [M_tr_AhatB1B2 == qt.eye(n**2*d)]
#------------------------------------------------------------------------------------------------------------------------------------------#
    
#---Permutation covariance-----------------------------------------------------------------------------------------------------------------#
    
    # Swapping system B1 with B2 and system B1-hat with B2-hat to test permutation covariance
    #The suffix perm denotes the permuted form of the variables.

    nM_perm = qt.syspermute(nM,[1,2,5,6,3,4],[d,n,n,d,n,d])

    M_perm = qt.numpy_to_cvxpy(nM_perm)
    
    # Permutation covariance constraints

    constraints += [M_perm == M]

#------------------------------------------------------------------------------------------------------------------------------------------#

#---Non-signaling constraints--------------------------------------------------------------------------------------------------------------#
    
    nM_tr_B2 = qt.partial_trace(nM,[6],[d,n,n,d,n,d])        
    
    nM_tr_B2B2hat = qt.partial_trace(nM,[5,6],[d,n,n,d,n,d]) 
    
    M_tr_B2 = qt.numpy_to_cvxpy(nM_tr_B2)
    
    M_tr_B2B2hat = qt.numpy_to_cvxpy(nM_tr_B2B2hat)
    
    nNS = qt.tensor(nM_tr_B2B2hat,qt.MaxMix_state(n))        
    
    NS = qt.numpy_to_cvxpy(nNS)
    
    constraints += [M_tr_B2 == NS]
    
    if LOCR == True :
        
        nM_tr_Ahat = qt.partial_trace(nM,[2],[d,n,n,d,n,d])
        
        nM_tr_AAhat = qt.partial_trace(nM,[1,2],[d,n,n,d,n,d])
        
        M_tr_Ahat = qt.numpy_to_cvxpy(nM_tr_Ahat)
        
        nLOCR = qt.tensor(qt.MaxMix_state(d),nM_tr_AAhat)
        
        LOCR = qt.numpy_to_cvxpy(nLOCR)
        
        constraints += [M_tr_Ahat == LOCR]
    
#------------------------------------------------------------------------------------------------------------------------------------------#
    
#---2-PPT-extendibility constraints--------------------------------------------------------------------------------------------------------#
    
    #Constraints defined in equations (181) and (182)
    
    nM_t_AA = qt.partial_transpose(nM,[1,2],[d,n,n,d,n,d])
    
    nM_t_B2B2hat = qt.partial_transpose(nM,[5,6],[d,n,n,d,n,d])
    
    M_t_AA = qt.numpy_to_cvxpy(nM_t_AA)
    
    M_t_B2B2hat = qt.numpy_to_cvxpy(nM_t_B2B2hat)
    
    constraints += [M_t_AA >> 0, M_t_B2B2hat >> 0]
    
#------------------------------------------------------------------------------------------------------------------------------------------#
    
#---Creating Choi operator of the resource channel+superchannel----------------------------------------------------------------------------#

    nChoi = qt.partial_trace(resource_t@nM_tr_B2B2hat/n,[2,3],[d,n,n,d])
    
    Choi = qt.numpy_to_cvxpy(nChoi)
    
#------------------------------------------------------------------------------------------------------------------------------------------#

#---Standard Diamond distance SDP----------------------------------------------------------------------------------------------------------#
    
    nZ_tr_B = qt.partial_trace(nZ,[2],[d,d])
    
    Z_tr_B = qt.numpy_to_cvxpy(nZ_tr_B)
    
    constraints +=[Z >> qt.MaxEnt_state(n,False,True) - Choi]
    
    constraints +=[mu*qt.eye(d) >> Z_tr_B]
    
    prob = cp.Problem(cp.Minimize(mu),constraints)

    prob.solve(solver = "MOSEK", verbose = False)
    
    sim_error = prob.value
    
#------------------------------------------------------------------------------------------------------------------------------------------#
    
    return sim_error

==> anc/Tel_unsimp.py <==
######################################################################################
#   The program uses QuTIpy available at https://github.com/sumeetkhatri/QuTIpy      #
#   The optimization tasks are done using CVXPY, tested with MOSEK solver.           #
#   CVXPY source : https://www.cvxpy.org/                                            #
#   MOSEK source : https://www.mosek.com/                                            #
######################################################################################

import qutipy as qt
import numpy as np
import cvxpy as cp
import mosek

#------------------------------------------------------------------------------------------------------------------------------------------#
#This program calculates the lower bound on the error in unideal teleportation using an arbitrary resource state by imposing 2-PPT-extendiblity criterion given in Proposition 2.

#Several matrix manipulation tasks are done on the numerical form of the matrices and then converted back to CVXPY variable form. The prefix 'n' on matrices represent they are the numerical form of a CVXPY variable.

#------------------------------------------------------------------------------------------------------------------------------------------#


# Input resource state as a density matrix, dimension of the resource state and dimension of the state that is to be simulated.

def Simulation_error(resource, dim_resource, dim_simulated):
    
    n = dim_resource
    
    d = dim_simulated
    
    resource_t = np.transpose(resource)  # Transpose of resource state
    
    resource_t = qt.tensor(resource_t,qt.eye(d**2)) # Tenosring identity which is implicit in equation (90)
    
    resource_t = qt.syspermute(resource_t,[3,1,2,4],[n,n,d,d])
    
    # Defining variables over which optimization is done in equation (90)

    mu = cp.Variable()
    Z = cp.Variable((d**2,d**2),complex = True)
    M = cp.Variable((d**3*n**3,d**3*n**3),complex = True)
    
    # Numerical form of Variables

    nmu = qt.cvxpy_to_numpy(mu)
    nZ = qt.cvxpy_to_numpy(Z)
    nM = qt.cvxpy_to_numpy(M)
    
#---Complete Positivity constraints--------------------------------------------------------------------------------------------------------#
    
    constraints = [mu >= 0, Z >> 0, M >> 0]
#------------------------------------------------------------------------------------------------------------------------------------------#
    
    
#---Trace Preserving constraints-----------------------------------------------------------------------------------------------------------#

    nM_tr_B1B2 = qt.partial_trace(nM,[4,6],[d,n,n,d,n,d])
    
    M_tr_B1B2 = qt.numpy_to_cvxpy(nM_tr_B1B2)

    constraints += [M_tr_B1B2 == qt.eye(n**3*d)]
#------------------------------------------------------------------------------------------------------------------------------------------#
    
#---Permutation covariance-----------------------------------------------------------------------------------------------------------------#
    
    #Swapping the second and third systems of the M variables to test permutation covariance.
    #The suffix perm denotes the permuted form of the variables.

    nM_perm = qt.syspermute(nM,[1,2,5,6,3,4],[d,n,n,d,n,d])

    M_perm = qt.numpy_to_cvxpy(nM_perm)
    
    # Permutation covariance constraints

    constraints += [M_perm == M]

#------------------------------------------------------------------------------------------------------------------------------------------#

#---Non-signaling constraints--------------------------------------------------------------------------------------------------------------#
    
    nM_tr_B2 = qt.partial_trace(nM,[6],[d,n,n,d,n,d])
    
    nM_tr_B2B2hat = qt.partial_trace(nM,[5,6],[d,n,n,d,n,d])
    
    M_tr_B2 = qt.numpy_to_cvxpy(nM_tr_B2)
    
    M_tr_B2B2hat = qt.numpy_to_cvxpy(nM_tr_B2B2hat)
    
    nNS = qt.tensor(nM_tr_B2B2hat,qt.MaxMix_state(n))
    
    NS = qt.numpy_to_cvxpy(nNS)
    
    constraints += [M_tr_B2 == NS]
    
#------------------------------------------------------------------------------------------------------------------------------------------#
    
#---2-PPT-extendibility constraints--------------------------------------------------------------------------------------------------------#
    
    nM_t_AA = qt.partial_transpose(nM,[1,2],[d,n,n,d,n,d])
    
    nM_t_B2B2hat = qt.partial_transpose(nM,[5,6],[d,n,n,d,n,d])
    
    M_t_AA = qt.numpy_to_cvxpy(nM_t_AA)
    
    M_t_B2B2 = qt.numpy_to_cvxpy(nM_t_B2B2hat)
    
    constraints += [M_t_AA >> 0, M_t_B2B2 >> 0]
    
#------------------------------------------------------------------------------------------------------------------------------------------#
    
#---Choi Operator of the optimized channel with the resource state-------------------------------------------------------------------------#

    nChoi = qt.partial_trace(resource_t@nM_tr_B2B2hat/n,[2,3],[d,n,n,d])
    
    Choi = qt.numpy_to_cvxpy(nChoi)
    
    nZ_tr_B = qt.partial_trace(nZ,[2],[d,d])
    
    Z_tr_B = qt.numpy_to_cvxpy(nZ_tr_B)
    
    constraints +=[Z >> qt.MaxEnt_state(n,False,True) - Choi]
    
    constraints +=[mu*qt.eye(d) >> Z_tr_B]
    
    prob = cp.Problem(cp.Minimize(mu),constraints)

    prob.solve(solver = "MOSEK", verbose = False)
    
    sim_error = prob.value
    
#------------------------------------------------------------------------------------------------------------------------------------------#
    
    return sim_error

==> anc/Teleportation.py <==
######################################################################################
#   The program uses QuTIpy available at https://github.com/sumeetkhatri/QuTIpy      #
#   The optimization tasks are done using CVXPY, tested with MOSEK solver.           #
#   CVXPY source : https://www.cvxpy.org/                                            #
#   MOSEK source : https://www.mosek.com/                                            #
######################################################################################

import qutipy as qt
import numpy as np
import cvxpy as cp
import mosek

#------------------------------------------------------------------------------------------------------------------------------------------#
#This program calculates the lower bound on the error in unideal teleportation using an arbitrary resource state by imposing 2-PPT-extendiblity constraints given in Proposition 3.

#Several matrix manipulation tasks are done on the numerical form of the matrices and then converted back to CVXPY variable form. The prefix 'n' on matrices represent they are the numerical form of a CVXPY variable.

#------------------------------------------------------------------------------------------------------------------------------------------#


# Input resource state as a density matrix, dimension of the resource state and dimension of the state that is to be simulated.

def Simulation_error(resource, dim_resource, dim_simulated):
    
    n = dim_resource
    
    d = dim_simulated
    
    resource_t = np.transpose(resource)  # Transpose of resource state
    
    resource_t = qt.tensor(resource_t,qt.eye(n)) # Tenosring identity which is implicit in equation (90)
    
    # Defining variables over which optimization is done

    Mp = cp.Variable((n**3,n**3),complex=True)
    Mn = cp.Variable((n**3,n**3),complex=True)
    M0 = cp.Variable((n**3,n**3),complex=True)
    M1 = cp.Variable((n**3,n**3),complex=True)
    M2 = cp.Variable((n**3,n**3),complex=True)
    M3 = cp.Variable((n**3,n**3),complex=True)

    # Numerical form of Variables

    nMp = qt.cvxpy_to_numpy(Mp)
    nMn = qt.cvxpy_to_numpy(Mn)
    nM0 = qt.cvxpy_to_numpy(M0)
    nM1 = qt.cvxpy_to_numpy(M1)
    nM2 = qt.cvxpy_to_numpy(M2)
    nM3 = qt.cvxpy_to_numpy(M3)
    
#---Complete Positivity constraints--------------------------------------------------------------------------------------------------------#

    Ms = cp.bmat([[M0+M3, M1-1j*M2],[M1+1j*M2, M0-M3]])
    
    constraints = [Ms >> 0, Mp >> 0, Mn >> 0]
#------------------------------------------------------------------------------------------------------------------------------------------#
    
    
#---Trace Preserving constraints-----------------------------------------------------------------------------------------------------------#

    constraints += [Mp+Mn+M0 == qt.eye(n**3)]
#------------------------------------------------------------------------------------------------------------------------------------------#
    
#---Permutation covariance-----------------------------------------------------------------------------------------------------------------#
    
    #Swapping the second and third systems of the M variables to test permutation covariance.
    #The suffix perm denotes the permuted form of the variables.

    nMp_perm = qt.syspermute(nMp,[1,3,2],[n,n,n])

    nMn_perm = qt.syspermute(nMn,[1,3,2],[n,n,n])

    nM0_perm = qt.syspermute(nM0,[1,3,2],[n,n,n])

    nM1_perm = qt.syspermute(nM1,[1,3,2],[n,n,n])

    nM2_perm = qt.syspermute(nM2,[1,3,2],[n,n,n])

    nM3_perm = qt.syspermute(nM3,[1,3,2],[n,n,n])

    Mp_perm = qt.numpy_to_cvxpy(nMp_perm)

    Mn_perm = qt.numpy_to_cvxpy(nMn_perm)

    M0_perm = qt.numpy_to_cvxpy(nM0_perm)

    M1_perm = qt.numpy_to_cvxpy(nM1_perm)

    M2_perm = qt.numpy_to_cvxpy(nM2_perm)

    M3_perm = qt.numpy_to_cvxpy(nM3_perm)
    
    # Permutation covariance constraints

    constraints += [Mp_perm == Mp]

    constraints += [Mn_perm == Mn]

    constraints += [M0_perm == M0]

    constraints += [M1_perm == M1]

    constraints += [M2_perm == -M2]

    constraints += [M3_perm == -M3]
    
#------------------------------------------------------------------------------------------------------------------------------------------#

#---Non-signaling constraints--------------------------------------------------------------------------------------------------------------#
    
    #Defining P

    P = (d*M0+M1+np.sqrt(d**2-1)*M2)/2.0/d

    #Numerical form of P
    
    nP = qt.cvxpy_to_numpy(P)
    
    #Tracing out 3rd system from P

    nP_tr = qt.partial_trace(nP,[3],[n,n,n])
    
    #Replacing with maximally mixed state

    nP_rep = qt.tensor(nP_tr,qt.MaxMix_state(n))

    P_rep = qt.numpy_to_cvxpy(nP_rep)
    
    #Non-signaling constraint

    constraints += [P_rep == P]
    
#------------------------------------------------------------------------------------------------------------------------------------------#
    
#---2-PPT-extendibility constraints--------------------------------------------------------------------------------------------------------#
    
    # Defining G -matrices from equations (100)-(103), Gp and Gn correspond to the constraints in equations (97)-(98)
    
    nGp = qt.partial_transpose(2*nMp/(d+2) + nM0 + nM1, [1], [n,n,n])
    nGn = qt.partial_transpose(2*nMn/(d-2) - nM0 + nM1, [1], [n,n,n])

    nG0 = qt.partial_transpose(nMp + nMn + (nM0-d*nM1)/2,[1],[n,n,n])
    nG1 = qt.partial_transpose(nMp - nMn + (nM1-d*nM0)/2,[1],[n,n,n])
    nG2 = np.sqrt(3*(d**2-1))/2*qt.partial_transpose(nM2,[1],[n,n,n])
    nG3 = np.sqrt(3*(d**2-1))/2*qt.partial_transpose(nM3,[1],[n,n,n])

    Gp = qt.numpy_to_cvxpy(nGp)
    Gn = qt.numpy_to_cvxpy(nGn)
    G0 = qt.numpy_to_cvxpy(nG0)
    G1 = qt.numpy_to_cvxpy(nG1)
    G2 = qt.numpy_to_cvxpy(nG2)
    G3 = qt.numpy_to_cvxpy(nG3)

    G_matrix = cp.bmat([[G0+G3, G1-1j*G2],[G1+1j*G2, G0-G3]])
    
    #constraints from equations (97)-(99)

    constraints += [Gp >> 0, G_matrix >> 0]
    
    if d > 2:
        constraints += [Gn >> 0] # See comment at the end of Proposition 3
    
    # Defining E matrices from equations (107)-(110). Ep and En correspond to the constraints in equations (104)-(105)
    
    nEp = qt.partial_transpose(d*nMp/(d+2) + nMn + (d*nM0 - nM1 - np.sqrt(d**2-1)*nM2)/2, [1,2], [n,n,n])
    nEn = qt.partial_transpose(nMp + d*nMn/(d-2) - (d*nM0 - nM1 - np.sqrt(d**2-1)*nM2)/2, [1,2], [n,n,n])

    L0 = (d**2-2)*nM0 + d*nM1 + d*np.sqrt(d**2-1)*nM2
    L1 = d*nM0 + (2*d**2-3)*nM1 - np.sqrt(d**2-1)*nM2
    L2 = nM1 - d*nM0 - np.sqrt(d**2-1)*nM2

    nE0 = (qt.partial_transpose(d*(nMp - nMn) + L0/2, [1,2], [n,n,n]))/(d**2-1)
    nE1 = (qt.partial_transpose(-nMp + nMn + L1/2, [1,2], [n,n,n]))/(d**2-1)
    nE2 = (qt.partial_transpose(nMp - nMn + L2/2, [1,2], [n,n,n]))/np.sqrt(d**2-1)
    nE3 = qt.partial_transpose(nM3,[1,2], [n,n,n])

    Ep = qt.numpy_to_cvxpy(nEp)
    En = qt.numpy_to_cvxpy(nEn)
    E0 = qt.numpy_to_cvxpy(nE0)
    E1 = qt.numpy_to_cvxpy(nE1)
    E2 = qt.numpy_to_cvxpy(nE2)
    E3 = qt.numpy_to_cvxpy(nE3)

    E_matrix = cp.bmat([[E0 + E3, E1 - 1j*E2],[E1 + 1j*E2, E0 - E3]])
    
    #constraints from equations (104)-(106)

    constraints += [Ep >> 0, E_matrix >> 0]
    
    if d > 2:
        
        constraints += [En >> 0] # See comment at the end of Proposition 3
#------------------------------------------------------------------------------------------------------------------------------------------#

    if d == 2:
        
        constraints += [Mn == 0] # See comment at the end of Proposition 3
    
#---Final evaluation of the SDP (optimization in equation (90))----------------------------------------------------------------------------#

    prob = cp.Problem(cp.Maximize(cp.real(cp.trace(resource_t@P))),constraints)

    prob.solve(solver = "MOSEK", verbose = False)
    
    sim_error = 1-prob.value/n
    
#------------------------------------------------------------------------------------------------------------------------------------------#
    
    return sim_error

==> anc/Teleportation_PPT.py <==
######################################################################################
#   The program uses QuTIpy available at https://github.com/sumeetkhatri/QuTIpy      #
#   The optimization tasks are done using CVXPY, tested with MOSEK solver.           #
#   CVXPY source : https://www.cvxpy.org/                                            #
#   MOSEK source : https://www.mosek.com/                                            #
######################################################################################

import qutipy as qt
import numpy as np
import cvxpy as cp
import mosek

#------------------------------------------------------------------------------------------------------------------------------------------#
#This program calculates the lower bound on the error in unideal teleportation using an arbitrary resource state by imposing PPT constraints given in equation (220)

#Several matrix manipulation tasks are done on the numerical form of the matrices and then converted back to CVXPY variable form. The prefix 'n' on matrices represent they are the numerical form of a CVXPY variable.

#------------------------------------------------------------------------------------------------------------------------------------------#

# Input resource state as a density matrix, dimension of the resource state and dimension of the state that is to be simulated.

def Simulation_error(resource, dim_resource, dim_simulated):
    
    n = dim_resource
    
    d = dim_simulated
    
    # Defining variable over which optimization is done
    
    K = cp.Variable((n**2,n**2),complex = True)

    # Numerical form of Variable
    
    nK = qt.cvxpy_to_numpy(K)
    
#---Complete Positivity constraint---------------------------------------------------------------------------------------------------------#
    
    constraints = [K >> 0]
#------------------------------------------------------------------------------------------------------------------------------------------#
    
    
#---Trace Preserving constraint------------------------------------------------------------------------------------------------------------#

    constraints += [K << qt.eye(n**2)]
#------------------------------------------------------------------------------------------------------------------------------------------#
    
    
#---PPT constraints------------------------------------------------------------------------------------------------------------------------#
    
    nK_t = qt.partial_transpose(nK,[2],[n,n])
    
    K_t = qt.numpy_to_cvxpy(nK_t)

    constraints += [d*K_t >> -qt.eye(n**2), d*K_t << qt.eye(n**2)]
#------------------------------------------------------------------------------------------------------------------------------------------#

#---Final evaluation of the SDP (optimization in equation (220))---------------------------------------------------------------------------#

    prob = cp.Problem(cp.Maximize(cp.real(cp.trace(K@resource))),constraints)

    prob.solve(solver = "MOSEK", verbose = False)
    
    sim_error = 1-prob.value
    
#------------------------------------------------------------------------------------------------------------------------------------------#
    
    return sim_error

==> anc/testing_file.py <==
######################################################################################
#   The program uses QuTIpy available at https://github.com/sumeetkhatri/QuTIpy      #
#   The optimization tasks are done using CVXPY, tested with MOSEK solver.           #
#   CVXPY source : https://www.cvxpy.org/                                            #
#   MOSEK source : https://www.mosek.com/                                            #
######################################################################################

import qutipy as qt
import numpy as np
import cvxpy as cp
import mosek

from Tel_unsimp import Simulation_error as Simulation_error_unsimp

from Teleportation import Simulation_error

from Teleportation_PPT import Simulation_error as Simulation_error_PPT

from QEC_unsimp import Error_correction as Error_correction_unsimp

from QEC import Error_correction

from QEC_PPT import Error_correction as Error_correction_PPT

# Set dimension of resource
dim_resource = 2

# Set dimension of simulation
dim_simulated = 2

n = dim_resource

d = dim_simulated

#---Example resources for teleportation----------------------------------------------------------------------------------------------------#

Max_resource_tel = qt.MaxEnt_state(n,True,True) # Use as resource
    
No_resource_tel = qt.MaxMix_state(n**2) # Use as resource

#State given in equation (222)

sigma_state_1 = np.array([[0.140, 0.043 + 0.024j, -0.143 + 0.028j], [0.043 - 0.024j, 0.222, -0.257 + 0.006j],[ -0.143 - 0.028j, -0.257 - 0.006j, 0.63]])

# State given in equation (225)

sigma_state_2_2d = np.array([[0.287, -0.347 + 0.132j],[-0.347 - 0.132j, 0.713]])

# State given in equation (226)

sigma_state_2_3d = np.array([[0.287, -0.347 + 0.132j, 0],[-0.347 - 0.132j, 0.713, 0],[0, 0, 0]])

p = 0.1 # Set Value of p

spec_mix_state_1 = p*qt.MaxEnt_state(3,True,True) + (1-p)*qt.tensor(qt.MaxMix_state(3),sigma_state_1) # Use as resource (only for dim_resource = 3)

spec_mix_state_2_2d = p*qt.MaxEnt_state(2,True,True) + (1-p)*qt.tensor(qt.MaxMix_state(2),sigma_state_2_2d) # Use as resource (only for dim_resource = 2)

spec_mix_state_2_3d = p*qt.MaxEnt_state(3,True,True) + (1-p)*qt.tensor(qt.MaxMix_state(3),sigma_state_2_3d) # Use as resource (only for dim_resource = 3)

# Squeezed state with parameter lam-------------------------------------------------#

lam = 0.4

state_vec = qt.ket(3,[0,0])+lam*qt.ket(3,[1,1]) + lam**2*qt.ket(3,[2,2])

state_vec = state_vec/np.sqrt(1+lam**2+lam**4)

sq_state = state_vec@(state_vec.T) # Use as resource (only for dim_resource = 3)
#----------------------------------------------------------------------------------#

#------------------------------------------------------------------------------------------------------------------------------------------#

#---Example resources for Error Correction-------------------------------------------------------------------------------------------------#

Max_resource_QEC = n*Max_resource_tel

No_resource_QEC = n*No_resource_tel

p = 0.1 # Set value of p

spec_mix_channel = p*qt.MaxEnt_state(3,False,True) + (1-p)*qt.tensor(qt.eye(3),sigma_state_1) # Channel used in Example 1 (use only for dim_resource = 3)

Dep_channel = p*Max_resource_QEC + (1-p)*No_resource_QEC # Depolarizing channel

# 3 level Amplitude damping channel------------------------------------------------------------#

# Set values of damping parameters

g10 = 0.1
g21 = 0.3
g20 = 0.3

# Kraus operators
    
K0 = np.array([[1,0,0],[0,np.sqrt(1-g10),0],[0,0,np.sqrt(1-g21-g20)]])
K01 = np.array([[0,np.sqrt(g10),0],[0,0,0],[0,0,0]])
K12 = np.array([[0,0,0],[0,0,np.sqrt(g21)],[0,0,0]])
K02 = np.array([[0,0,np.sqrt(g20)],[0,0,0],[0,0,0]])

K = [K0,K01,K12,K02]

Gamma_amp = qt.Choi_representation(K,3) # Use as resource for dim_resource = 3
#------------------------------------------------------------------------------------------#

#------------------------------------------------------------------------------------------------------------------------------------------#

Tel_err = Simulation_error(Max_resource_tel, dim_resource ,dim_simulated) # Choose SDP, resource state and dimensions of resource and simulation 

LOCR = True

QEC_err = Error_correction(No_resource_QEC, dim_resource, dim_simulated, LOCR) # Choose SDP, resource channel and dimensions of resource and simulation. Set LOCR to False for one-way LOCC conditions.

print(Tel_err)

print(QEC_err)


